Constructing Depth-Optimum Circuits for Adders and AND-OR Paths

We examine the fundamental problem of constructing depth-optimum circuits for binary addition. More precisely, as in literature, we consider the following problem: Given auxiliary inputs $t_0, \dotsc, t_{m-1}$, so-called generate and propagate signals, construct a depth-optimum circuit over the basis {AND2, OR2} computing all $n$ carry bits of an $n$-bit adder, where $m=2n-1$. In fact, carry bits are AND-OR paths, i.e., Boolean functions of the form $t_0 \lor ( t_1 \land (t_2 \lor ( \dots t_{m-1}) \dots ))$. Classical approaches construct so-called prefix circuits which do not achieve a competitive depth. For instance, the popular construction by Kogge and Stone is only a $2$-approximation. A lower bound on the depth of any prefix circuit is $1.44 \log_2 m$ + const, while recent non-prefix circuits have a depth of $\log_2 m$ + $\log_2 \log_2 m$ + const. However, it is unknown whether any of these polynomial-time approaches achieves the optimum depth for all $m$. We present a new exponential-time algorithm solving the problem optimally. The previously best exact algorithm with a running time of $\mathcal O(2.45^m)$ is viable only for $m \leq 29$. Our algorithm is significantly faster: We achieve a running time of $\mathcal O(2.02^m)$ and apply sophisticated pruning strategies to improve practical running times dramatically. This allows us to compute optimum circuits for all $m \leq 64$. Combining these computational results with new theoretical insights, we derive the optimum depths of $2^k$-bit adder circuits for all $k \leq 13$, previously known only for $k \leq 4$. In fact, we solve a more general problem occurring in VLSI design: $delay$ optimization of a $generalization$ of AND-OR paths where AND and OR do not necessarily alternate. Our algorithm arises from our new structure theorem which characterizes delay-optimum generalized AND-OR path circuits.

==> images/grep_runtimes.py <==
#!/usr/bin/env python

import sys
import re
import json


data = open(sys.argv[1], "r")

num_inputs = 0
total_runtime_per_num_inputs = 0

for line in data:
   m = re.compile(r'.*Num inputs: +([\d.-]+).*').match(line)
   if m:
      cur_num_inputs = int(m.group(1))
      print(cur_num_inputs, end='    ')
      if num_inputs != cur_num_inputs:
         if cur_num_inputs != 0:
            avg = total_runtime_per_num_inputs / 10
            print(f'average: {avg}')
            total_runtime_per_num_inputs = 0
         num_inputs = cur_num_inputs
   m = re.compile(r'.*took +([\d.-]+).*').match(line)
   if m:
      cur_runtime = float(m.group(1))
      #print(cur_runtime)
      total_runtime_per_num_inputs += cur_runtime
avg = total_runtime_per_num_inputs / 10
print(f'average: {avg}')

